OIM: Oscillator-based Ising Machines for Solving Combinatorial Optimisation Problems

We present a new way to make Ising machines, i.e., using networks of coupled self-sustaining nonlinear oscillators. Our scheme is theoretically rooted in a novel result that establishes that the phase dynamics of coupled oscillator systems, under the influence of sub-harmonic injection locking, are governed by a Lyapunov function that is closely related to the Ising Hamiltonian of the coupling graph. As a result, the dynamics of such oscillator networks evolve naturally to local minima of the Lyapunov function. Two simple additional steps (i.e., adding noise, and turning sub-harmonic locking on and off smoothly) enable the network to find excellent solutions of Ising problems. We demonstrate our method on Ising versions of the MAX-CUT and graph colouring problems, showing that it improves on previously published results on several problems in the G benchmark set. Our scheme, which is amenable to realisation using many kinds of oscillators from different physical domains, is particularly well suited for CMOS IC implementation, offering significant practical advantages over previous techniques for making Ising machines. We present working hardware prototypes using CMOS electronic oscillators.

==> code/KuramotoF.m <==
function fout = KuramotoF(x, Ac, As, n, h, J)
    k = 10; % sharpness of square wave
    for c = 1:n
        fout(c, 1) = - Ac * h(c) * tanh(k*sin(pi*x(c))) ...
           - Ac * J(c, :) * tanh(k*sin(pi*(x(c) - x)));
    end
    fout = (fout - As * sin(2*pi*x))/pi;
end


==> code/KuramotoF_sin.m <==
function fout = KuramotoF_sin(x, Ac, As, n, h, J)
    for c = 1:n
        fout(c, 1) = - Ac * h(c) * sin(pi*x(c)) ...
                   - Ac * J(c, :) * sin(pi*(x(c) - x));
    end
    fout = (fout - As * sin(2*pi*x))/pi;
end


==> code/ngspice.m <==
function [ data ] = ngspice(netlistfilename)
%NGSPICE Simulate a circuit in ngspice
%   ngspice is an open-source electronic circuit simulator based on the
%   Simulation Program with Integrated Circuit Emphasis (SPICE). This
%   function provides a wrapper to get the simulation output data into
%   MATLAB.
%
%   The function takes a 'netlist' as its input. It then runs 'ngspice'
%   (which must be installed). 'ngspice' performs the simulation and saves
%   data in a temporary 'rawfile'. The data are typically voltages or
%   currents at various nodes of circuit. This function reads the rawfile
%   into a MATLAB structure array, then deletes it. The field names of the
%   structure array correspond to the variable names in the rawfile. As the
%   variable names used by ngspice are generally not valid as MATLAB
%   structure array field names this function attempts to convert them to
%   valid field names.
%
%   To use this function the application 'ngspice' must be available in the
%   system path.
%
%   Parts of this function were based on Madison McGaffin's 'Read ngspice'
%   function, available from MATLAB Central.
%
%   This function has been tested on rawfiles produced by ngspice
%   revision 23.
%
%   Requires: ngspice
%   Author: Iain Robinson, School of Geosciences, University of Edinburgh
%   Last updated: 2012-07-11

% Check that the netlist file name provided actually exists.
if ~exist(netlistfilename, 'file')
    error('Could not find the netlist file:\n\t%s', netlistfilename);
end

% Get a temporary filename to use for the raw file.
rawfilename = tempname;

% Prepare the system command.
command = sprintf('ngspice --batch --rawfile="%s" "%s"', rawfilename, netlistfilename);

% Run the simulation. The '-echo' option shows outout in the MATLAB command
% window. This can be useful for debugging.
system(command, '-echo');

% Open the RAW file
[fid, message] = fopen(rawfilename, 'r');
if fid == -1
	error('Could not open rawfile:\n\t%s\n%s\n\nThis may indicate that the simulation failed.', rawfilename, message);
end

% rawfiles contain a text header, followed by binary data. The text part
% of the file ends with the line
%   Binary:
% to indicate that the rest of the file contains binary data.
header = '';
line = fgets(fid); % fgets reads a line but keeps newline characters.
while isempty(strfind(line, 'Binary:'))
    line = fgets(fid);
    header = [header, line];
end

% Parse the header.
datetext = char(regexp(header, '^Date:\s*(\w.*?\w)\s*$', 'tokens', 'once', 'lineanchors'));
data.date = datestr(datenum(datetext, 'ddd mmm dd HH:MM:SS  yyyy')); % Converts the date to a MATLAB date.
data.plotname = char(regexp(header, '^Plotname:\s*(\w.*?\w)\s*$', 'tokens', 'once', 'lineanchors'));
data.flags = char(regexp(header, '^Flags:\s*(\w.*?\w)\s*$', 'tokens', 'once', 'lineanchors'));
numVariables = str2num(char(regexp(header, '^No\. Variables:\s*(\d+)\s*$', 'tokens', 'once', 'lineanchors')));
numPoints = str2num(char(regexp(header, '^No\. Points:\s*(\d+)\s*$', 'tokens', 'once', 'lineanchors')));
vartext = char(regexp(header, '^Variables:\s*$(.*)^Binary:', 'tokens', 'once', 'lineanchors'));
variables = regexp(vartext, '^\s*(?<num>\d+)\s+(?<name>\S+)\s+(?<type>.*?)\s*$', 'names', 'lineanchors');

% Check for errors.
if numVariables < 1
    fclose(fid);
    error('The RAW file:\n\t%s\ncontains no variables.', rawfilename);
end
if numVariables ~= numel(variables)
    fclose(fid);
    error('Was expecting %d variables, but found %d in RAW file:\n\t%s', numVariables, numel(variables));
end
if numPoints < 1
    fclose(fid);
    error('The RAW file:\n\t%s\ncontains no points.', rawfilename);
end

% Get the list of variable names. These are probably invavlid as MATLAB
% variable names.
invalid_variable_names = {variables.name};

% Turn the variable names into valid MATLAB variable names by removing
% or substituting dodge characters.
s = invalid_variable_names;
s = regexprep(s, '(', ''); % Strip opening brackets.
s = regexprep(s, ')', ''); % Strip closing brackets.
s = regexprep(s, '[', ''); % Strip opening brackets.
s = regexprep(s, ']', ''); % Strip opening brackets.
s = regexprep(s, '@', ''); % Strip opening brackets.
s = regexprep(s, '-', ''); % Strip dashes.
s = regexprep(s, '#', 'hash'); % Replace hash symbol with word.
s = regexprep(s, '\.', 'dot'); % Replace dot symbol with word.
s = regexprep(s, '\+', 'plus'); % Replace plus symbol with word.
s = regexprep(s, ':', ''); % Remove colons.
valid_variable_names = s;

% Check that the variable names are all valid MATLAB variable names.
for n=1:numel(valid_variable_names)
    if ~isvarname( valid_variable_names{n} )
        warning('One of the variable names, %s, could not be converted to a valid MATLAB variable name.', invalid_variable_names{n});
        valid_variable_names{n} = sprintf('variableNumber%d', n-1);
    end
end

% Read the binary part of the file.
data_matrix = zeros(numVariables, numPoints);
for col=1:numPoints
	for var=1:numVariables
        if feof(fid)
            fclose(fid);
            error('The end of the RAW file:\n\t%s\nwas reached before all the expected data had been read.', rawfilename);
        end
        % Read one value from the binary part of the file.
        [value, count] = fread(fid, 1, 'double');
        % Check that the value was read okay.
        if count == 0
            warning('No data found for variable %d column %d.', var, col);
        else
            % Copy the value into the data matrix.
        	data_matrix(var,col) = value;
        end
	end
end

% Check that there is no 'leftover' data.
%while ~feof(fid)
%    byte = fread(fid, 1, 'uint8');
%    if ~isempty(byte)
%        error('All expected data have been read, but there still appears to be some data remaining in the file:\n\t%s', rawfilename);
%    end
%end
    
% Close and delete (!) the RAW file
fclose(fid);
delete(rawfilename);

% Copy data into a structure.
for n = 1:numVariables
    data = setfield(data, valid_variable_names{n}, data_matrix(n,:));
end
end



==> code/plot_MAXCUT_8_cir.m <==
waves = [data.vp1-data.vn1;
data.vp2-data.vn2;
data.vp3-data.vn3;
data.vp4-data.vn4;
data.vp5-data.vn5;
data.vp6-data.vn6;
data.vp7-data.vn7;
data.vp8-data.vn8];
plot(data.time/250, waves);
legend('osc1', 'osc2', 'osc3', 'osc4', 'osc5', 'osc6', 'osc7', 'osc8');
axis([1.5e-5, 3.5e-5, -2.5, 2.5]);
set(gca, 'FontSize', 14);
grid on;
xlabel('time (\mus)'); ylabel('Voltages (V)');



==> code/run_MAXCUT_6.m <==
nOsc = 6;
h = zeros(nOsc, 1);
J = [     0  0.9294  0.1682  0.2574  0.1395  0.3284
     0.9294       0  0.8639  0.8428  1.0879  0.0015
     0.1682  0.8639       0  1.2203  1.3125  0.0177
     0.2574  0.8428  1.2203       0  0.8108  0.5174
     0.1395  1.0879  1.3125  0.8108       0  1.6862
     0.3284  0.0015  0.0177  0.5174  1.6862       0];

tstop = 5; tstep = 1e-3;
As = 2; Ac = 5; An = 0.1;
F = @(t,X) KuramotoF_sin(X, Ac*t/tstop, As, nOsc, h, J);
G = @(t,X) An*eye(nOsc);

obj = sde(F, G, 'StartState', rand(nOsc, 1));
[S, T] = simulate(obj, tstop/tstep, 'DeltaTime', tstep);

figure; plot(T, S);
legend('\phi_1', '\phi_2', '\phi_3', ...
       '\phi_4', '\phi_5', '\phi_6');
xlabel('time'); ylabel('phase (\pi)');
box on; grid on;


==> code/run_MAXCUT_8.m <==
nOsc = 8;
h = zeros(nOsc, 1);
J = zeros(nOsc, nOsc);
J(1, 2) = -1; J(2, 3) = -1; J(3, 4) = -1;
J(4, 5) = -1; J(5, 6) = -1; J(6, 7) = -1;
J(7, 8) = -1; J(1, 8) = -1; J(1, 5) = -1;
J(2, 6) = -1; J(3, 7) = -1; J(4, 8) = -1;
J = J + J.';

tstop = 5; tstep = 1e-3;
As = 3; Ac = 5; An = 0.1;
F = @(t,X) KuramotoF_sin(X, Ac*t/tstop, As, nOsc, h, J);
G = @(t,X) An*eye(nOsc);

obj = sde(F, G, 'StartState', rand(nOsc, 1));
[S, T] = simulate(obj, tstop/tstep, 'DeltaTime', tstep);

figure; plot(T, S, 'LineWidth', 2);
legend('\phi_1', '\phi_2', '\phi_3', '\phi_4', ...
       '\phi_5', '\phi_6', '\phi_7', '\phi_8');
xlabel('time (cycles)'); ylabel('phases (\pi)');
box on; grid on;


==> code/run_MAXCUT_G1.m <==
nOsc = 800;
h = zeros(nOsc, 1);
G22 = importdata('wherever_set1_is/g1.rud', ' ', 1);
p = G22.data(:,1);
n = G22.data(:,2);
w = G22.data(:,3);
W = sparse(p, n, w, nOsc, nOsc);
J = - W - W.';

An = 0.8; Ac = 7;
tstop = 40; tstep = 2e-3;

a1.k = (Ac-1)/tstop;
f1 = @(t, args) 1 + t*args.k;

a2.T = tstop/20;
f2 = @(t, args) 1+2*tanh(10*cos(2*pi*t/args.T));

F = @(t,X) KuramotoF(X, f1(t, a1), f2(t, a2), nOsc,h,J);
G = @(t,X) An*eye(nOsc);

obj = sde(F, G, 'StartState', rand(nOsc, 1));
[S, T] = simulate(obj, tstop/tstep, 'DeltaTime', tstep);

figure; plot(T, S); box on; grid on;

cuts = T;
for k = 1:length(T)
	ix = find(mod(round(S(k,:)), 2));
	cuts(k) = -sum(sum(J(ix, setdiff(1:nOsc, ix))));
end
figure; plot(T, cuts);


==> code/run_half_adder.m <==
nOsc = 4;

% h = [2;1;-1;-1]; % does not pin anything
% h = [2;1;-100;-100]; % pin a=1, b=1
% h = [-100;1;-1;-1]; % pin c to logic 1
h = [2;-100;-1;-1]; % pin s to logic 1

J = [0 2 -2 -2
     2 0 -1 -1
    -2 -1 0 1
    -2 -1 1 0];

tstop = 10; tstep = 1e-3;

Ac = 5; An = 0.1; As = 2;
F = @(t,X) KuramotoF_sin(X, Ac*t/tstop, As, nOsc, h, J);
G = @(t,X) An*eye(nOsc);

obj = sde(F, G, 'StartState', rand(nOsc, 1));
[S, T] = simulate(obj, tstop/tstep, 'DeltaTime', tstep);

figure; plot(T, S);
legend('c', 's', 'a', 'b');
xlabel('time'); ylabel('phase (\pi)');
box on; grid on;

